Learning API Usages from Bytecode: A Statistical Approach

When developing mobile apps, programmers rely heavily on standard API frameworks and libraries. However, learning and using those APIs is often challenging due to the fast-changing nature of API frameworks for mobile systems, the complexity of API usages, the insufficiency of documentation, and the unavailability of source code examples. In this paper, we propose a novel approach to learn API usages from bytecode of Android mobile apps. Our core contributions include: i) ARUS, a graph-based representation of API usage scenarios; ii) HAPI, a statistical, generative model of API usages; and iii) three algorithms to extract ARUS from apps' bytecode, to train HAPI based on method call sequences extracted from ARUS, and to recommend method calls in code completion engines using the trained HAPI. Our empirical evaluation suggests that our approach can learn useful API usage models which can provide recommendations with higher levels of accuracy than the baseline n-gram model.

==> androidpm 2/figures/FileReaderExample.java <==
public String readTextFile(String fileName) throws IOException {
	FileReader fr = new FileReader(fileName); 
	BufferedReader br = new BufferedReader(fr);
	StringBuilder strBuilder = new StringBuilder(); 
	String line;
	while((line = br.readLine()) != null) { 
		strBuilder.append(line);
	}
	br.close();
	return strBuilder.toString();
}


==> androidpm 2/figures/MediaRecorderExample.java <==
protected void startRecording(String file) {
    MediaRecorder recorder = new MediaRecorder();
    recorder.setAudioSource(MediaRecorder.AudioSource.MIC);
    recorder.setOutputFormat(MediaRecorder.OutputFormat.THREE_GPP);
    recorder.setAudioEncoder(MediaRecorder.AudioEncoder.AMR_NB);
    recorder.setOutputFile(file);
    try {
        recorder.prepare();
    } catch (IllegalStateException e) {
        e.printStackTrace();
    } catch (IOException e) {
        e.printStackTrace();
    }
    recorder.start();
}
